R2E-Gym: Procedural Environments and Hybrid Verifiers for Scaling Open-Weights SWE Agents

Improving open-source models on real-world SWE tasks (solving GITHUB issues) faces two key challenges: 1) scalable curation of execution environments to train these models, and, 2) optimal scaling of test-time compute. We introduce AgentGym, the largest procedurally-curated executable gym environment for training real-world SWE-agents, consisting of more than 8.7K tasks. AgentGym is powered by two main contributions: 1) SYNGEN: a synthetic data curation recipe that enables scalable curation of executable environments using test-generation and back-translation directly from commits, thereby reducing reliance on human-written issues or unit tests. We show that this enables more scalable training leading to pass@1 performance of 34.4% on SWE-Bench Verified benchmark with our 32B model. 2) Hybrid Test-time Scaling: we provide an in-depth analysis of two test-time scaling axes; execution-based and execution-free verifiers, demonstrating that they exhibit complementary strengths and limitations. Test-based verifiers suffer from low distinguishability, while execution-free verifiers are biased and often rely on stylistic features. Surprisingly, we find that while each approach individually saturates around 42-43%, significantly higher gains can be obtained by leveraging their complementary strengths. Overall, our approach achieves 51% on the SWE-Bench Verified benchmark, reflecting a new state-of-the-art for open-weight SWE-agents and for the first time showing competitive performance with proprietary models such as o1, o1-preview and sonnet-3.5-v2 (with tools). We will open-source our environments, models, and agent trajectories.

==> figures/data_scaling.py <==
import numpy as np
import matplotlib.pyplot as plt

# Data
sizes = np.array([100, 200, 400, 800, 1600, 3200])
model_14B = np.array([18.0, 20.8, 24.2, 26.4, 25.8, 26.6])
model_32B = np.array([16.8, 24.8, 27.8, 29.6, 32.8, 34.2])

# Create the plot with improved styling
plt.figure(figsize=(10, 6), facecolor="white")

# Add grid
plt.grid(True, linestyle="--", alpha=0.7)

# Plot lines connecting actual data points (not using spline interpolation)
plt.plot(
    sizes,
    model_14B,
    linewidth=4,
    color="#1E88E5",
    label="14B Model",
    marker="o",
    markersize=10,
    markeredgecolor="white",
    markeredgewidth=1.5,
)
plt.plot(
    sizes,
    model_32B,
    linewidth=4,
    color="#D81B60",
    label="32B Model",
    marker="o",
    markersize=10,
    markeredgecolor="white",
    markeredgewidth=1.5,
)

# Set x-axis to log scale
plt.xscale("log")

# Set axis limits
plt.ylim(15, 36)
plt.xlim(90, 3500)

# Add labels and title
plt.xlabel("Data Size", fontsize=26, fontweight="bold")
plt.ylabel("Pass@1", fontsize=26, fontweight="bold")
plt.title("Model Performance vs. Data Size", fontsize=28, fontweight="bold", pad=10)

# Customize ticks
plt.xticks(sizes, [str(int(size)) for size in sizes], fontsize=22)
plt.yticks(fontsize=22)

# Add legend with custom style
plt.legend(
    fontsize=22,
    frameon=True,
    loc="lower right",
    framealpha=0.95,
    edgecolor="gray",
    title="Models",
    title_fontsize=13,
)

# Improve overall appearance
plt.tight_layout()

# Show the plot
plt.savefig("figures/data_size_ablation.png", dpi=500, bbox_inches="tight")

